FESTUNG: A MATLAB / GNU Octave toolbox for the discontinuous Galerkin method. Part I: Diffusion operator

This is the first in a series of papers on implementing a discontinuous Galerkin method as a MATLAB / GNU Octave toolbox. The main goal is the development of techniques that deliver optimized computational performance combined with a compact, user-friendly interface. Our implementation relies on fully vectorized matrix / vector operations and is carefully documented; in addition, a direct mapping between discretization terms and code routines is maintained throughout. The present work focuses on a two-dimensional time-dependent diffusion equation with space / time-varying coefficients. The spatial discretization is based on the local discontinuous Galerkin formulation and is locally mass conservative. Approximations of orders zero through four based on orthogonal polynomials have been implemented; more spaces of arbitrary type and order can be easily accommodated by the code structure. Time discretization is performed using an implicit Euler method.

==> code/assembleMatEdgePhiIntPhiInt.m <==
function ret = assembleMatEdgePhiIntPhiInt(g, markE0Tbdr, refEdgePhiIntPhiInt)
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1);
ret = sparse(K*N, K*N);
for n = 1 : 3
  ret = ret + kron(spdiags(markE0Tbdr(:,n),0,K,K), refEdgePhiIntPhiInt(:,:,n));
end % for
end % function


==> code/assembleMatEdgePhiIntPhiIntFuncDiscIntNu.m <==
function ret = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(g, markE0Tbdr, refEdgePhiIntPhiIntPhiInt, dataDisc)
[K, N] = size(dataDisc);  
ret = cell(2, 1); ret{1} = sparse(K*N, K*N); ret{2} = sparse(K*N, K*N);
for n = 1 : 3
  RDkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
  for l = 1 : N
    ret{1} = ret{1} + kron(spdiags(RDkn.*g.nuE0T(:,n,1).*dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,n));
    ret{2} = ret{2} + kron(spdiags(RDkn.*g.nuE0T(:,n,2).*dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,n));
  end
end % for
end % function


==> code/assembleMatEdgePhiIntPhiIntNu.m <==
function ret = assembleMatEdgePhiIntPhiIntNu(g, markE0Tbdr, refEdgePhiIntPhiInt)
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1);
ret = cell(2, 1); ret{1} = sparse(K*N, K*N); ret{2} = sparse(K*N, K*N);
for n = 1 : 3
  QNkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
  ret{1} = ret{1} + kron(spdiags(QNkn .* g.nuE0T(:,n,1), 0,K,K), refEdgePhiIntPhiInt(:,:,n));
  ret{2} = ret{2} + kron(spdiags(QNkn .* g.nuE0T(:,n,2), 0,K,K), refEdgePhiIntPhiInt(:,:,n));
end % for
end % function


==> code/assembleMatEdgePhiPhi.m <==
function ret = assembleMatEdgePhiPhi(g, markE0Tint, refEdgePhiIntPhiInt, refEdgePhiIntPhiExt)
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1);
ret = sparse(K*N, K*N);
for n = 1 : 3
  ret = ret + kron(spdiags(markE0Tint(:,n),0,K,K), refEdgePhiIntPhiInt(:,:,n));
end % for
for nn = 1 : 3
  for np = 1 : 3
    ret = ret - kron(g.markE0TE0T{nn, np}, refEdgePhiIntPhiExt(:,:,nn,np));
  end % for
end % for
end % function


==> code/assembleMatEdgePhiPhiFuncDiscNu.m <==
function ret = assembleMatEdgePhiPhiFuncDiscNu(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc)
[K, N] = size(dataDisc);  
ret = cell(2, 1); ret{1} = sparse(K*N, K*N); ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  Rkn = 0.5 * g.areaE0T(:,nn);
  for np = 1 : 3
    markE0TE0TtimesRkn1 = bsxfun(@times, g.markE0TE0T{nn, np}, Rkn.*g.nuE0T(:,nn,1));
    markE0TE0TtimesRkn2 = bsxfun(@times, g.markE0TE0T{nn, np}, Rkn.*g.nuE0T(:,nn,2));
    for l = 1 : N
      ret{1} = ret{1} + kron(bsxfun(@times, markE0TE0TtimesRkn1, dataDisc(:,l).'), refEdgePhiIntPhiExtPhiExt(:,:,l,nn,np));
      ret{2} = ret{2} + kron(bsxfun(@times, markE0TE0TtimesRkn2, dataDisc(:,l).'), refEdgePhiIntPhiExtPhiExt(:,:,l,nn,np));
    end % for
  end % for
  Rkn = Rkn .* markE0Tint(:, nn);
  for l = 1 : N
    ret{1} = ret{1} + kron(spdiags(Rkn.*g.nuE0T(:,nn,1).*dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(Rkn.*g.nuE0T(:,nn,1).*dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function

==> code/assembleMatEdgePhiPhiNu.m <==
function ret = assembleMatEdgePhiPhiNu(g, markE0Tint, refEdgePhiIntPhiInt, refEdgePhiIntPhiExt)
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1);
ret = cell(2, 1); ret{1} = sparse(K*N, K*N);  ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  Qkn = 0.5 * g.areaE0T(:,nn);
  for np = 1 : 3
    ret{1} = ret{1} + ...
      kron(bsxfun(@times, g.markE0TE0T{nn,np}, Qkn .* g.nuE0T(:,nn,1)), refEdgePhiIntPhiExt(:,:,nn,np));
    ret{2} = ret{2} + ...
      kron(bsxfun(@times, g.markE0TE0T{nn,np}, Qkn .* g.nuE0T(:,nn,2)), refEdgePhiIntPhiExt(:,:,nn,np));
  end % for
  Qkn = markE0Tint(:,nn) .* Qkn;
  ret{1} = ret{1} + kron(spdiags(Qkn .* g.nuE0T(:,nn,1), 0,K,K), refEdgePhiIntPhiInt(:,:,nn));
  ret{2} = ret{2} + kron(spdiags(Qkn .* g.nuE0T(:,nn,2), 0,K,K), refEdgePhiIntPhiInt(:,:,nn));
end % for
end % function


==> code/assembleMatElemDphiPhi.m <==
function ret = assembleMatElemDphiPhi(g, refElemDphiPhi)
K = g.numT; N = size(refElemDphiPhi, 1);
ret = cell(2, 1); ret{1} = sparse(K*N, K*N); ret{2} = sparse(K*N, K*N);
ret{1} = + kron(spdiags(g.B(:,2,2), 0,K,K), refElemDphiPhi(:,:,1)) ...
         - kron(spdiags(g.B(:,2,1), 0,K,K), refElemDphiPhi(:,:,2));
ret{2} = - kron(spdiags(g.B(:,1,2), 0,K,K), refElemDphiPhi(:,:,1)) ...
         + kron(spdiags(g.B(:,1,1), 0,K,K), refElemDphiPhi(:,:,2));
end % function


==> code/assembleMatElemDphiPhiFuncDisc.m <==
function ret = assembleMatElemDphiPhiFuncDisc(g, refElemDphiPhiPhi, dataDisc)
[K, N] = size(dataDisc);
ret = cell(2, 1);  ret{1} = sparse(K*N, K*N);  ret{2} = sparse(K*N, K*N);
for l = 1 : N
  ret{1} = ret{1} + kron(spdiags(dataDisc(:,l) .* g.B(:,2,2), 0,K,K), refElemDphiPhiPhi(:,:,l,1)) ...
                  - kron(spdiags(dataDisc(:,l) .* g.B(:,2,1), 0,K,K), refElemDphiPhiPhi(:,:,l,2));
  ret{2} = ret{2} - kron(spdiags(dataDisc(:,l) .* g.B(:,1,2), 0,K,K), refElemDphiPhiPhi(:,:,l,1)) ...
                  + kron(spdiags(dataDisc(:,l) .* g.B(:,1,1), 0,K,K), refElemDphiPhiPhi(:,:,l,2));
end % for
end % function


==> code/assembleMatElemPhiPhi.m <==
function ret = assembleMatElemPhiPhi(g, refElemPhiPhi)
K = g.numT;
ret = 2*kron(spdiags(g.areaT, 0, K, K), refElemPhiPhi);
end % function


==> code/assembleVecEdgePhiIntFuncCont.m <==
function ret = assembleVecEdgePhiIntFuncCont(g, markE0Tbdr, funcCont, N)
global gPhi1D
p = (sqrt(8*N+1)-3)/2;
qOrd = 2*p+1; [Q, W] = quadRule1D(qOrd);
Q2X1   = @(X1,X2) g.B(:,1,1)*X1 + g.B(:,1,2)*X2 + g.coordV0T(:,1,1)*ones(size(X1));
Q2X2   = @(X1,X2) g.B(:,2,1)*X1 + g.B(:,2,2)*X2 + g.coordV0T(:,1,2)*ones(size(X1));
ret = zeros(g.numT, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  cDn = funcCont(Q2X1(Q1, Q2), Q2X2(Q1, Q2));
  for i = 1 : N
    ret(:,i) = ret(:,i) + markE0Tbdr(:,n) .* ( cDn * (W' .* gPhi1D{qOrd}(:,i,n)) );
  end % for
end % for
ret = reshape(ret', g.numT*N, 1);
end % function


==> code/assembleVecEdgePhiIntFuncContNu.m <==
function ret = assembleVecEdgePhiIntFuncContNu(g, markE0Tbdr, funcCont, N)
global gPhi1D
K = g.numT; p = (sqrt(8*N+1)-3)/2;
qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd); 
Q2X1 = @(X1,X2) g.B(:,1,1)*X1 + g.B(:,1,2)*X2 + g.coordV0T(:,1,1)*ones(size(X1));
Q2X2 = @(X1,X2) g.B(:,2,1)*X1 + g.B(:,2,2)*X2 + g.coordV0T(:,1,2)*ones(size(X1));
ret = cell(2, 1);  ret{1} = zeros(K, N);  ret{2} = zeros(K, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  cDn = funcCont(Q2X1(Q1, Q2), Q2X2(Q1, Q2));
  Jkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
  for i = 1 : N
    integral = cDn * ( W .* gPhi1D{qOrd}(:, i, n)' )';
    ret{1}(:,i) = ret{1}(:,i) + Jkn .* g.nuE0T(:,n,1) .* integral;
    ret{2}(:,i) = ret{2}(:,i) + Jkn .* g.nuE0T(:,n,2) .* integral;
  end % for
end % for
ret{1} = reshape(ret{1}',K*N,1);  ret{2} = reshape(ret{2}',K*N,1);
end % function


==> code/assembleVecEdgePhiIntFuncDiscIntFuncCont.m <==
function ret = assembleVecEdgePhiIntFuncDiscIntFuncCont(g, markE0Tbdr, dataDisc, funcCont)
global gPhi1D
[K, N] = size(dataDisc);  p = (sqrt(8*N+1)-3)/2;
qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd);
Q2X1 = @(X1,X2) g.B(:,1,1)*X1 + g.B(:,1,2)*X2 + g.coordV0T(:,1,1)*ones(size(X1));
Q2X2 = @(X1,X2) g.B(:,2,1)*X1 + g.B(:,2,2)*X2 + g.coordV0T(:,1,2)*ones(size(X1));
ret = zeros(K, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcAtQ = funcCont(Q2X1(Q1, Q2), Q2X2(Q1, Q2));
  Kkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
  for i = 1 : N
    for l = 1 : N
      integral = funcAtQ * ( W .* gPhi1D{qOrd}(:,i,n)' .* gPhi1D{qOrd}(:,l,n)' )';
      ret(:,i) = ret(:,i) + Kkn .* dataDisc(:,l) .* integral;
    end % for
  end % for
end % for
ret = reshape(ret',K*N,1);
end % function


==> code/computeBasesOnQuad.m <==
function computeBasesOnQuad(N)
global gPhi2D gGradPhi2D gPhi1D gThetaPhi1D
p = (sqrt(8*N+1)-3)/2;
if p > 0, requiredOrders = [2*p, 2*p+1]; else requiredOrders = 1; end
gPhi2D = cell(max(requiredOrders),1);  gGradPhi2D  = cell(max(requiredOrders),1);
gPhi1D = cell(max(requiredOrders),1);  gThetaPhi1D = cell(max(requiredOrders),1);
for it = 1 : length(requiredOrders)
  ord = requiredOrders(it);
  [Q1, Q2, ~] = quadRule2D(ord);
  gPhi2D{ord}      = zeros(length(Q1), N);
  for i = 1 : N
    gPhi2D{ord}(:, i) = phi(i, Q1, Q2);
  end % for
  gGradPhi2D{ord}  = zeros(length(Q1), N, 2);
  for m = 1 : 2
    for i = 1 : N
      gGradPhi2D{ord}(:, i, m) = gradPhi(i, m, Q1, Q2);
    end % for
  end % for
  [Q, ~] = quadRule1D(ord);
  gPhi1D{ord} = zeros(length(Q), N, 3);
  for nn = 1 : 3
    [Q1, Q2] = gammaMap(nn, Q);
    for i = 1 : N
      gPhi1D{ord}(:, i, nn) = phi(i, Q1, Q2);
    end
    for np = 1 : 3
      [QP1,QP2] = theta(nn, np, Q1, Q2);
      for i = 1 : N
        gThetaPhi1D{ord}(:, i, nn, np) = phi(i, QP1, QP2);
      end % for
    end % for
  end % for
end % for
end % function


==> code/computeL2Error.m <==
function err = computeL2Error(g, dataDisc, funcCont, qOrd)
global gPhi2D
N = size(dataDisc, 2); qOrd = max(qOrd,1);
[Q1, Q2, W] = quadRule2D(qOrd);
R = length(W);
X1 = kron(g.B(:,1,1),Q1)+kron(g.B(:,1,2),Q2)+kron(g.coordV0T(:,1,1),ones(1,R));
X2 = kron(g.B(:,2,1),Q1)+kron(g.B(:,2,2),Q2)+kron(g.coordV0T(:,1,2),ones(1,R));
cExOnQuadPts = funcCont(X1, X2); % [K x R]
cApprxOnQuadPts = dataDisc*gPhi2D{qOrd}'; % [K x R] = [K x N] * [N x R]
err = sqrt(2*dot((cApprxOnQuadPts - cExOnQuadPts).^2 * W.', g.areaT)); 
end % function


==> code/domainCircle.m <==
function g = domainCircle(h)
%% Generation of domainCircle.mesh using domainCircle.geo.
cmd = sprintf('gmsh -2 -format mesh -clscale %f -o "domainCircle.mesh" "domainCircle.geo"' , h);
system(cmd);
%% Extract data from domainCircle.mesh.
fid = fopen('domainCircle.mesh', 'r');
tline = fgets(fid);
while ischar(tline)
  if strfind(tline, 'Vertices')
    numV = fscanf(fid, '%d', [1, 1]);
    coordV = reshape(fscanf(fid, '%f'), 4, numV)';  coordV(:, 3:4) = [];
  end % if
  if strfind(tline, 'Edges')
    numEbdry = fscanf(fid, '%d', [1, 1]);
    tmp = reshape(fscanf(fid, '%f'), 3, numEbdry)';
    V0Ebdry = tmp(:, 1:2);  idEbdry = tmp(:, 3);
  end % if
  if strfind(tline, 'Triangles')
    numT = fscanf(fid, '%d', [1, 1]);
    V0T = reshape(fscanf(fid, '%f'), 4, numT)';  V0T(:, 4) = [];
  end % if
  tline = fgets(fid);
end % while
fclose(fid);
%% Generate lists and set boundary IDs.
g = generateGridData(coordV, V0T);
g.idE = zeros(g.numE, 1);
g.idE(g.V2E(sub2ind([g.numV,g.numV], V0Ebdry(:,1), V0Ebdry(:,2)))) = idEbdry;
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> code/domainPolygon.m <==
function g = domainPolygon(X1, X2, h)
gd = [2; length(X1(:)); X1(:); X2(:)]; % geometry description
sf = 'polygon';                        % set formula
ns = double('polygon')';               % name space
[p, e, t] = initmesh(decsg(gd,sf,ns), 'Hmax', h);
g  = generateGridData(p', t(1:3, :)');
g.idE = zeros(g.numE, 1);
g.idE(g.V2E(sub2ind(size(g.V2E),e(1,:),e(2,:)))) = e(5,:);
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> code/domainSquare.m <==
function g = domainSquare(h)
dim = ceil(1/h); % number of edges per side of the unit square
h = 1/dim;
%% Build coordV.
[X, Y] = meshgrid(0:h:1);
Xlist = reshape(X, length(X)^2, 1);  Ylist = reshape(Y, length(X)^2, 1);
coordV = [Xlist, Ylist];
%% Build V0T.
pat1 = [1,dim+2,2]; % pattern of "lower-left" triangles
V0T1 = repmat(pat1, dim*(dim+1), 1) + repmat((0:dim*(dim+1)-1)', 1, 3);
V0T1(dim+1 : dim+1 : dim*(dim+1), :) = [];
pat2 = [dim+2,dim+3,2];
V0T2 = repmat(pat2, dim*(dim+1), 1) + repmat((0:dim*(dim+1)-1)', 1, 3);
V0T2(dim+1 : dim+1 : dim*(dim+1), :) = [];
%% Generate grid data and boundary IDs
g = generateGridData(coordV, [V0T1; V0T2]);
g.idE = zeros(g.numE, 1);
g.idE(g.baryE(:, 2) == 0) = 1; % south
g.idE(g.baryE(:, 1) == 1) = 2; % east
g.idE(g.baryE(:, 2) == 1) = 3; % north
g.idE(g.baryE(:, 1) == 0) = 4; % west
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> code/gammaMap.m <==
function [X1, X2] = gammaMap(n, S)
S = S(:)';
switch n
  case 1,  X1 = 1 - S;           X2 = S;
  case 2,  X1 = zeros(size(S));  X2 = 1 - S;
  case 3,  X1 = S;               X2 = zeros(size(S));
end % switch
end % function


==> code/generateGridData.m <==
function g = generateGridData(coordV, V0T)
g.coordV = coordV;
g.V0T = V0T;
g.numT = size(g.V0T, 1);
g.numV = size(g.coordV, 1);
% The following implicitely defines the signs of the edges.
g.V2T  = sparse(g.V0T(:, [1 2 3 1 2 3 1 2 3]), g.V0T(:, [2 3 1 2 3 1 2 3 1]), ...
  [(1:g.numT)',zeros(g.numT,3),(1:g.numT)',zeros(g.numT,3),(1:g.numT)'],g.numV,g.numV);
% The following implicitely defines the edge numbers.
[r, c] = find(triu(g.V2T + g.V2T'));
g.V2E = sparse(r, c, 1 : size(r, 1), g.numV, g.numV);
g.V2E = g.V2E + g.V2E';
idxE = full(g.V2E(sub2ind([g.numV,g.numV],g.V0T(end:-1:1,[1,2,3]),g.V0T(end:-1:1,[2,3,1]))))';
g.V0E(idxE(:), 1) = reshape(g.V0T(end:-1:1, [1,2,3])', 3*g.numT, 1);
g.V0E(idxE(:), 2) = reshape(g.V0T(end:-1:1, [2,3,1])', 3*g.numT, 1);
g.T0E(idxE(:), 1) = reshape(full(g.V2T(sub2ind([g.numV,g.numV], ...
  g.V0T(end:-1:1,[1,2,3]), g.V0T(end:-1:1,[2,3,1]))))', 3*g.numT, 1);
g.T0E(idxE(:), 2) = reshape(full(g.V2T(sub2ind([g.numV,g.numV], ...
  g.V0T(end:-1:1,[2,3,1]), g.V0T(end:-1:1,[1,2,3]))))', 3*g.numT, 1);
g.numE = size(g.V0E, 1);
vecE = g.coordV(g.V0E(:, 2), :) - g.coordV(g.V0E(:, 1), :);
g.areaE = (vecE(:, 1).^2 + vecE(:, 2).^2).^(1/2);
g.nuE = vecE * [0,-1; 1,0] ./ g.areaE(:, [1, 1]);
g.areaT = ...
  ( g.coordV(g.V0T(:,1),1).*g.coordV(g.V0T(:,2),2) + g.coordV(g.V0T(:,2),1).*g.coordV(g.V0T(:,3),2) ...
  + g.coordV(g.V0T(:,3),1).*g.coordV(g.V0T(:,1),2) - g.coordV(g.V0T(:,1),1).*g.coordV(g.V0T(:,3),2) ...
  - g.coordV(g.V0T(:,2),1).*g.coordV(g.V0T(:,1),2) - g.coordV(g.V0T(:,3),1).*g.coordV(g.V0T(:,2),2) )/2;
g.baryT = (g.coordV(g.V0T(:,1),:)+g.coordV(g.V0T(:,2),:)+g.coordV(g.V0T(:,3),:))/3;
g.E0T = full(g.V2E(sub2ind([g.numV,g.numV],g.V0T(:,[2,3,1]),g.V0T(:,[3,1,2]))));
g.areaE0T = g.areaE(g.E0T);
sigE0T = 1-2*(bsxfun(@eq, reshape(g.T0E(g.E0T,2),g.numT,3),(1:g.numT)'));
g.baryE = 0.5 * (g.coordV(g.V0E(:, 1), :) + g.coordV(g.V0E(:, 2), :));
for n = 1 : 3
  for m = 1 : 2
    g.coordV0T(:, n, m) = g.coordV(g.V0T(:, n), m)';
    g.baryE0T(:, n, m) = g.baryE(g.E0T(:, n), m)';
    g.nuE0T(:, n, m) = g.nuE(g.E0T(:, n), m)'.* sigE0T(:, n)';
  end 
  Tn = sigE0T(:, n) == 1;  Tp = ~Tn;
  g.E0E(g.E0T(Tn, n), 1) = n;  g.E0E(g.E0T(Tp, n), 2) = n;
end % for
for m = 1 : 2
  g.B(:, m, 1) = g.coordV0T(:, 2, m) - g.coordV0T(:, 1, m);
  g.B(:, m, 2) = g.coordV0T(:, 3, m) - g.coordV0T(:, 1, m);
end % for
markEint = g.E0E(:, 2) ~= 0; % mark interior edges
g.markE0TE0T = cell(3, 3);
for nn = 1 : 3
  for np = 1 : 3
    g.markE0TE0T{nn,np} = sparse(g.numT, g.numT);
    markEn = g.E0E(:, 1) == nn;  markEp = g.E0E(:, 2) == np;
    idx = markEn & markEp & markEint;
    g.markE0TE0T{nn, np}(sub2ind([g.numT, g.numT], g.T0E(idx, 1), g.T0E(idx, 2))) = 1;
    markEn = g.E0E(:, 2) == nn;  markEp = g.E0E(:, 1) == np;
    idx = markEn & markEp & markEint;
    g.markE0TE0T{nn, np}(sub2ind([g.numT, g.numT], g.T0E(idx, 2), g.T0E(idx, 1))) = 1;
  end % for
end % for
end % function


==> code/gradPhi.m <==
function ret = gradPhi(i, m, X1, X2)
switch m
  case 1
    switch i
      case 1,  ret = zeros(size(X1));
      case 2,  ret = -6*ones(size(X1));
      case 3,  ret = -2*sqrt(3)*ones(size(X1));
      case 4,  ret = sqrt(6)*(20*X1 - 8);
      case 5,  ret = sqrt(3)*(10*X1 - 4);
      case 6,  ret = 6*sqrt(5)*(3*X1 + 4*X2 - 2);
      case 7,  ret = 2*sqrt(2)*(15+(-90+105*X1).*X1);
      case 8,  ret = 2*sqrt(6)*(13+(-66+63*X1).*X1+(-24+84*X1).*X2);
      case 9,  ret = 2*sqrt(10)*(9+(-30+21*X1).*X1+(-48+84*X1+42*X2).*X2);
      case 10, ret = 2*sqrt(14)*(3+(-6+3*X1).*X1+(-24+24*X1+30*X2).*X2);
      case 11, ret = sqrt(10)*(-24+(252+(-672+504*X1).*X1).*X1);
      case 12, ret = sqrt(30)*(-22+(210+(-504+336*X1).*X1).*X1+(42+(-336+504*X1).*X1).*X2);
      case 13, ret = 5*sqrt(2)*(-18+(138+(-264+144*X1).*X1).*X1 ...
                       +(102+(-624+648*X1).*X1+(-96+432*X1).*X2).*X2);
      case 14, ret = sqrt(70)*(-12+(60+(-84+36*X1).*X1).*X1 ...
                       +(132+(-456+324*X1).*X1+(-300+540*X1+180*X2).*X2).*X2);
      case 15, ret = 3*sqrt(10)*(-4+(12+(-12+4*X1).*X1).*X1 ...
                       +(60+(-120+60*X1).*X1+(-180+180*X1+140*X2).*X2).*X2);
    end
  case 2
    switch i
      case 1,  ret = zeros(size(X1));
      case 2,  ret = zeros(size(X1));
      case 3,  ret = -4*sqrt(3)*ones(size(X1));
      case 4,  ret = zeros(size(X1));
      case 5,  ret = 2*sqrt(3)*( -15*X2 + 6);
      case 6,  ret = 6*sqrt(5)*(4*X1 + 3*X2 - 2);
      case 7,  ret = zeros(size(X1));
      case 8,  ret = 2*sqrt(6)*(2+(-24+42*X1).*X1);
      case 9,  ret = 2*sqrt(10)*(6+(-48+42*X1).*X1+(-12+84*X1).*X2);
      case 10, ret = 2*sqrt(14)*(12+(-24+12*X1).*X1+(-60+60*X1+60*X2).*X2);
      case 11, ret = zeros(size(X1));
      case 12, ret = sqrt(30)*(-2+(42+(-168+168*X1).*X1).*X1);
      case 13, ret = 5*sqrt(2)*(-6+(102+(-312+216*X1).*X1).*X1 ...
                       +(12+(-192+432*X1).*X1).*X2);
      case 14, ret = sqrt(70)*(-12+(132+(-228+108*X1).*X1).*X1 ...
                       +(60+(-600+540*X1).*X1+(-60+540*X1).*X2).*X2);
      case 15, ret = 3*sqrt(10)*(-20+(60+(-60+20*X1).*X1).*X1 ...
                       +(180+(-360+180*X1).*X1+(-420+420*X1+280*X2).*X2).*X2);
    end % switch
end % switch
end % function


==> code/integrateRefEdgePhiIntPhiExt.m <==
function ret = integrateRefEdgePhiIntPhiExt(N)
global gPhi1D gThetaPhi1D
p = (sqrt(8*N+1)-3)/2;  qOrd = 2*p+1;  [~, W] = quadRule1D(qOrd); 
ret = zeros(N, N, 3, 3); % [N x N x 3 x 3]
for nn = 1 : 3
  for np = 1 : 3
    for i = 1 : N
      for j = 1 : N
        ret(i, j, nn, np) = sum( W' .* gPhi1D{qOrd}(:,i,nn) .* gThetaPhi1D{qOrd}(:,j,nn,np) );
      end % for
    end % for
  end % for
end % for
end % function


==> code/integrateRefEdgePhiIntPhiExtPhiExt.m <==
function ret = integrateRefEdgePhiIntPhiExtPhiExt(N)
global gPhi1D gThetaPhi1D
p = (sqrt(8*N+1)-3)/2;  qOrd = 2*p+1;  [~, W] = quadRule1D(qOrd);
ret = zeros(N,N,N,3,3); % [N x N x N x 3 x 3]
for nn = 1 : 3 % 3 edges
  for np = 1 : 3
    for l = 1 : N
      for i = 1 : N
        for j = 1 : N
          ret(i, j, l, nn,np) = sum( W'.*gPhi1D{qOrd}(:,i,nn) .* ...
            gThetaPhi1D{qOrd}(:,l,nn,np) .* gThetaPhi1D{qOrd}(:,j,nn,np) );
        end % for
      end % for
    end % for
  end % for
end % for
end


==> code/integrateRefEdgePhiIntPhiInt.m <==
function ret = integrateRefEdgePhiIntPhiInt(N)
global gPhi1D
p = (sqrt(8*N+1)-3)/2;  qOrd = 2*p+1;  [~, W] = quadRule1D(qOrd);
ret = zeros(N, N, 3); % [N x N x 3]
for n = 1 : 3 % 3 edges
  for i = 1 : N
    for j = 1 : N
      ret(i, j, n) = sum( W' .* gPhi1D{qOrd}(:,i,n) .* gPhi1D{qOrd}(:,j,n) );
    end % for
  end % for
end % for
end % function


==> code/integrateRefEdgePhiIntPhiIntPhiInt.m <==
function ret = integrateRefEdgePhiIntPhiIntPhiInt(N)
global gPhi1D
p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p+1,1);  [~, W] = quadRule1D(qOrd);
ret = zeros(N, N, N, 3); % [N x N x N x 3]
for n = 1 : 3 % 3 edges
  for l = 1 : N % N basisfcts for D(t)
    for i = 1 : N
      for j = 1 : N
        ret(i,j,l,n) = sum(W' .* gPhi1D{qOrd}(:,i,n) .* gPhi1D{qOrd}(:,l,n) .* gPhi1D{qOrd}(:,j,n));
      end % for
    end % for
  end % for
end % for
end % function


==> code/integrateRefElemDphiPhi.m <==
function ret = integrateRefElemDphiPhi(N)
global gPhi2D gGradPhi2D
ret = zeros(N, N, 2); % [ N x N x 2]
if N > 1 % p > 0
  p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1);  [~,~,W] = quadRule2D(qOrd);
  for i = 1 : N
    for j = 1 : N
      for m = 1 : 2
        ret(i, j, m) = sum( W' .* gGradPhi2D{qOrd}(:,i,m) .* gPhi2D{qOrd}(:,j) );
      end % for
    end % for
  end % for
end % function


==> code/integrateRefElemDphiPhiPhi.m <==
function ret = integrateRefElemDphiPhiPhi(N)
global gPhi2D gGradPhi2D
ret = zeros(N, N, N, 2); % [N x N x N x 2]
if N > 1 % p > 0
  p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1);  [~,~,W] = quadRule2D(qOrd);
  for i = 1 : N
    for j = 1 : N
      for l = 1 : N
        for m = 1 : 2
          ret(i,j,l,m) = sum( W' .* gGradPhi2D{qOrd}(:,i,m) .* gPhi2D{qOrd}(:,j) .* gPhi2D{qOrd}(:,l) );
        end % for
      end % for
    end % for
  end % for
end % function


==> code/integrateRefElemPhiPhi.m <==
function ret = integrateRefElemPhiPhi(N)
global gPhi2D
p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1);  [~,~,W] = quadRule2D(qOrd);
ret = zeros(N); % [N x N]
for i = 1 : N
  for j = 1 : N
    ret(i, j) = sum( W' .* gPhi2D{qOrd}(:, i) .* gPhi2D{qOrd}(:, j) );
  end % for
end % for
end % function


==> code/main.m <==
function main()
more off % disable paging of output
%% Parameters.
hmax        = 1/8;    % maximum edge length of triangle
p           = 2;      % local polynomial degree
tEnd        = pi;     % end time
numSteps    = 20;     % number of time steps
isVisGrid   = true;  % visualization of grid
isVisSol    = true;   % visualization of solution
eta         = 1;      % penalty parameter (eta>0)
%% Parameter check.
assert(p >= 0 && p <= 4, 'Polynomial order must be zero to four.')
assert(hmax > 0        , 'Maximum edge length must be positive.' )
assert(numSteps > 0    , 'Number of time steps must be positive.')
%% Coefficients and boundary data.
c0     = @(x1,x2) sin(x1).*cos(x2);
dCont  = @(t,x1,x2) (x1<3/4&x1>1/4&x2<3/4&x2>1/4) + 0.01;
fCont  = @(t,x1,x2) 0.1*t*(x1==x1);
cDCont = @(t,x1,x2) sin(2*pi*x2 + t);
gNCont = @(t,x1,x2) x2;
%% Triangulation.
g = domainSquare(hmax);
if isVisGrid,  visualizeGrid(g);  end
%% Globally constant parameters.
K           = g.numT;                      % number of triangles
N           = nchoosek(p + 2, p);          % number of local DOFs
tau         = tEnd/numSteps;               % time step size
markE0Tint  = g.idE0T == 0;                % [K x 3] mark local edges that are interior
markE0TbdrN = g.idE0T == 1 | g.idE0T == 3; % [K x 3] mark local edges on the Neumann boundary
markE0TbdrD = ~(markE0Tint | markE0TbdrN); % [K x 3] mark local edges on the Dirichlet boundary
%% Configuration output.
fprintf('Computing with polynomial order %d (%d local DOFs) on %d triangles.\n', p, N, K)
%% Lookup table for basis function.
computeBasesOnQuad(N);
%% Computation of matrices on the reference triangle.
hatM        = integrateRefElemPhiPhi(N);
hatG        = integrateRefElemDphiPhiPhi(N);
hatH        = integrateRefElemDphiPhi(N);
hatRdiag    = integrateRefEdgePhiIntPhiIntPhiInt(N);
hatRoffdiag = integrateRefEdgePhiIntPhiExtPhiExt(N);
hatSdiag    = integrateRefEdgePhiIntPhiInt(N);
hatSoffdiag = integrateRefEdgePhiIntPhiExt(N);
%% Assembly of time-independent global matrices.
globM  = assembleMatElemPhiPhi(g, hatM);
globH  = assembleMatElemDphiPhi(g, hatH);
globQ  = assembleMatEdgePhiPhiNu(g, markE0Tint, hatSdiag, hatSoffdiag);
globQN = assembleMatEdgePhiIntPhiIntNu(g, markE0TbdrN, hatSdiag);
globS  = eta * assembleMatEdgePhiPhi(g, markE0Tint, hatSdiag, hatSoffdiag);
globSD = eta * assembleMatEdgePhiIntPhiInt(g, markE0TbdrD, hatSdiag);
sysW = [ sparse(2*K*N,3*K*N) ; sparse(K*N,2*K*N), globM ];
%% Initial data.
cDisc = projectFuncCont2DataDisc(g, c0, 2*p, hatM);
sysY = [ zeros(2*K*N,1) ; reshape(cDisc', K*N, 1) ];
%% Time stepping.
fprintf('Starting time integration from 0 to %g using time step size %g (%d steps).\n', tEnd, tau, numSteps)
for nStep = 1 : numSteps
  t = nStep * tau;
  %% L2-projections of algebraic coefficients.
  dDisc = projectFuncCont2DataDisc(g, @(x1,x2) dCont(t,x1,x2), 2*p, hatM);
  fDisc = projectFuncCont2DataDisc(g, @(x1,x2) fCont(t,x1,x2), 2*p, hatM);
  %% Assembly of time-dependent global matrices.
  globG = assembleMatElemDphiPhiFuncDisc(g, hatG, dDisc);
  globR = assembleMatEdgePhiPhiFuncDiscNu(g, markE0Tint, hatRdiag, hatRoffdiag, dDisc);
  %% Assembly of Dirichlet boundary contributions.
  globRD = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(g, markE0TbdrD, hatRdiag, dDisc);
  globJD = assembleVecEdgePhiIntFuncContNu(g, markE0TbdrD, @(x1,x2) cDCont(t,x1,x2), N);
  globKD = eta * assembleVecEdgePhiIntFuncCont(g, markE0TbdrD, @(x1,x2) cDCont(t,x1,x2), N);
  %% Assembly of Neumann boundary contributions.
  globKN = assembleVecEdgePhiIntFuncDiscIntFuncCont(g, markE0TbdrN, dDisc, @(x1,x2) gNCont(t,x1,x2));
  %% Assembly of the source contribution.
  globL = globM*reshape(fDisc', K*N, 1);
  %% Building and solving the system.
  sysA = [                        globM,              sparse(K*N,K*N), -globH{1}+globQ{1}+globQN{1};
                        sparse(K*N,K*N),                        globM, -globH{2}+globQ{2}+globQN{2};
           -globG{1}+globR{1}+globRD{1}, -globG{2}+globR{2}+globRD{2},                globS+globSD];
  sysV = [                   -globJD{1};                   -globJD{2};        globKD-globKN+globL];
  sysY = (sysW + tau*sysA) \ (sysW*sysY + tau*sysV);
  %% Visualization
  if isVisSol
    cDisc = reshape(sysY(2*K*N+1 : 3*K*N), N, K)';
    cLagr = projectDataDisc2DataLagr(cDisc);
    visualizeDataLagr(g, cLagr, 'c_h', 'solution', nStep)
  end % if
end % for
fprintf('Done.\n')
end % function


==> code/phi.m <==
function ret = phi(i, X1, X2)
switch i
  case 1,  ret = sqrt(2)*ones(size(X1));
  case 2,  ret = 2 - 6*X1;
  case 3,  ret = 2*sqrt(3)*(1 - X1 - 2*X2);
  case 4,  ret = sqrt(6)*((10*X1 - 8).*X1 + 1);
  case 5,  ret = sqrt(3)*((5*X1 - 4).*X1 + (-15*X2 + 12).*X2 - 1);
  case 6,  ret = 3*sqrt(5)*((3*X1 + 8*X2 - 4).*X1 + (3*X2 - 4).*X2 + 1);
  case 7,  ret = 2*sqrt(2)*(-1+(15+(-45+35*X1).*X1).*X1); 
  case 8,  ret = 2*sqrt(6)*(-1+(13+(-33+21*X1).*X1).*X1+(2+(-24+42*X1).*X1).*X2);
  case 9,  ret = 2*sqrt(10)*(-1+(9+(-15+7*X1).*X1).*X1+(6+(-48+42*X1).*X1+(-6+42*X1).*X2).*X2);
  case 10, ret = 2*sqrt(14)*(-1+(3+(-3+X1).*X1).*X1+(12+(-24+12*X1).*X1+(-30+30*X1+20*X2).*X2).*X2);
  case 11, ret = sqrt(10)*(1+(-24+(126+(-224+126*X1).*X1).*X1).*X1);
  case 12, ret = sqrt(30)*(1+(-22+(105+(-168+84*X1).*X1).*X1).*X1+(-2+(42+(-168+168*X1).*X1).*X1).*X2);
  case 13, ret = 5*sqrt(2)*(1+(-18+(69+(-88+36*X1).*X1).*X1).*X1+(-6+(102+(-312+216*X1).*X1).*X1 ...
                   +(6+(-96+216*X1).*X1).*X2).*X2);
  case 14, ret = sqrt(70)*(1+(-12+(30+(-28+9*X1).*X1).*X1).*X1+(-12+(132+(-228+108*X1).*X1).*X1 ...
                   +(30+(-300+270*X1).*X1+(-20+180*X1).*X2).*X2).*X2);
  case 15, ret = 3*sqrt(10)*(1+(-4+(6+(-4+X1).*X1).*X1).*X1+(-20+(60+(-60+20*X1).*X1).*X1 ...
                   +(90+(-180+90*X1).*X1+(-140+140*X1+70*X2).*X2).*X2).*X2);
end % switch
end % function


==> code/projectDataDisc2DataLagr.m <==
function dataLagr = projectDataDisc2DataLagr(dataDisc)
[K, N] = size(dataDisc);
switch N
  case 1,    L1 = 1/3;                     L2 = 1/3;                    % locally constant
  case 3,    L1 = [0, 1, 0];               L2 = [0, 0, 1];              % locally linear
  otherwise, L1 = [0, 1, 0, 1/2, 0, 1/2];  L2 = [0, 0, 1, 1/2, 1/2, 0]; % locally quadratic
end % switch
dataLagr = zeros(K, length(L1));
for i = 1 : N
  dataLagr = dataLagr + dataDisc(:, i) * phi(i, L1, L2);
end % for
end % function


==> code/projectFuncCont2DataDisc.m <==
function dataDisc = projectFuncCont2DataDisc(g, funcCont, ord, refElemPhiPhi)
global gPhi2D
ord = max(ord,1);  [Q1, Q2, W] = quadRule2D(ord);
K = g.numT; N = size(refElemPhiPhi, 1);
F1 = @(X1, X2) g.B(:,1,1)*X1 + g.B(:,1,2)*X2 + g.coordV0T(:,1,1)*ones(size(X1));
F2 = @(X1, X2) g.B(:,2,1)*X1 + g.B(:,2,2)*X2 + g.coordV0T(:,1,2)*ones(size(X1));
rhs = funcCont(F1(Q1, Q2), F2(Q1, Q2)) * (repmat(W.', 1, N) .* gPhi2D{ord});
dataDisc = rhs / refElemPhiPhi;
end % function


==> code/quadRule1D.m <==
function [Q, W] = quadRule1D(qOrd)
switch qOrd
  case {0, 1} % R = 1, number of quadrature points
    Q = 0;
    W = 2;
  case {2, 3} % R = 2
    Q = sqrt(1/3)*[-1, 1];
    W = [1, 1];
  case {4, 5} % R = 3
    Q = sqrt(3/5)*[-1, 0, 1];
    W = 1/9*[5, 8, 5];
  case {6, 7} % R = 4
    Q = [-1,-1,1,1].*sqrt(3/7+[1,-1,-1,1]*2/7*sqrt(6/5));
    W = 1/36*(18 + sqrt(30)*[-1,1,1,-1]);
  case {8, 9} % R = 5
    Q = [-1,-1,0,1,1].*sqrt(5+[2,-2,0,-2,2]*sqrt(10/7))/3;
    W = 1/900*(322+13*sqrt(70)*[-1,1,0,1,-1]+[0,0,190,0,0]);
  case {10, 11} % R = 6
    Q = [ 0.6612093864662645, -0.6612093864662645, -0.2386191860831969, ...
          0.2386191860831969, -0.9324695142031521,  0.9324695142031521];
    W = [ 0.3607615730481386,  0.3607615730481386,  0.4679139345726910, ...
          0.4679139345726910,  0.1713244923791704,  0.171324492379170];
  case {12, 13} % R = 7
    Q = [ 0.0000000000000000,  0.4058451513773972, -0.4058451513773972, ...
         -0.7415311855993945,  0.7415311855993945, -0.9491079123427585, ...
          0.9491079123427585];
    W = [ 0.4179591836734694,  0.3818300505051189,  0.3818300505051189, ...
          0.2797053914892766,  0.2797053914892766,  0.1294849661688697, ...
          0.1294849661688697];	
  case {14, 15} % R = 8
    Q = [-0.1834346424956498,  0.1834346424956498, -0.5255324099163290, ...
          0.5255324099163290, -0.7966664774136267,  0.7966664774136267, ...
         -0.9602898564975363,  0.9602898564975363]; 
    W = [ 0.3626837833783620,  0.3626837833783620,  0.3137066458778873, ...
          0.3137066458778873,  0.2223810344533745,  0.2223810344533745, ...
          0.1012285362903763,  0.1012285362903763];
  case {16, 17} % R = 9
    Q = [ 0.0000000000000000, -0.8360311073266358,  0.8360311073266358, ...
         -0.9681602395076261,  0.9681602395076261, -0.3242534234038089, ...
          0.3242534234038089, -0.6133714327005904,  0.6133714327005904];
    W = [ 0.3302393550012598,  0.1806481606948574,  0.1806481606948574, ...
          0.0812743883615744,  0.0812743883615744,  0.3123470770400029, ...
          0.3123470770400029,  0.2606106964029354,  0.2606106964029354];
end % switch
Q = (Q + 1)/2;  W = W/2; % transformation [-1; 1] -> [0, 1]
end % function


==> code/quadRule2D.m <==
function [Q1, Q2, W] = quadRule2D(qOrd)
switch qOrd
  case {0, 1} % R = 1
    Q1 = 1/3;              Q2 = 1/3;              W  = 1/2;
  case 2 % R = 3
    Q1 = [1/6, 2/3, 1/6];  Q2 = [1/6, 1/6, 2/3];  W  = [1/6, 1/6, 1/6];
  case 3 % R = 4
    Q1 = [0.666390246, 0.178558728, 0.280019915, 0.075031109];
    Q2 = [0.178558728, 0.666390246, 0.075031109, 0.280019915];
    W  = [0.159020691, 0.159020691, 0.090979309, 0.090979309];
  case 4 % R = 6
    Q1 = [0.445948490915965, 0.108103018168070, 0.445948490915965, ...
          0.091576213509771, 0.816847572980458, 0.091576213509771];
    Q2 = [0.108103018168070, 0.445948490915965, 0.445948490915965, ...
          0.816847572980458, 0.091576213509771, 0.091576213509771];
    W  = [0.111690794839005, 0.111690794839005, 0.111690794839005, ...
          0.054975871827661, 0.054975871827661, 0.054975871827661];
  case 5 % R = 7
    a1 = (6-sqrt(15))/21;     a2 = (6+sqrt(15))/21;
    w1 = (155-sqrt(15))/2400; w2 = (155+sqrt(15))/2400;
    Q1 = [1/3,     a1, 1-2*a1,     a1,     a2, 1-2*a2,     a2];
    Q2 = [1/3, 1-2*a1,     a1,     a1, 1-2*a2,     a2,     a2];
    W  = [9/80,    w1,     w1,     w1,     w2,     w2,     w2];
  case 6 % R = 12
    Q1 = [0.063089014491502, 0.873821971016996, 0.063089014491502, ...
          0.249286745170910, 0.501426509658179, 0.249286745170910, ...
          0.310352451033785, 0.053145049844816, 0.636502499121399, ...
          0.053145049844816, 0.636502499121399, 0.310352451033785];
    Q2 = [0.063089014491502, 0.063089014491502, 0.873821971016996, ...
          0.249286745170910, 0.249286745170910, 0.501426509658179, ...
          0.053145049844816, 0.310352451033785, 0.053145049844816, ...
          0.636502499121399, 0.310352451033785, 0.636502499121399];
    W  = [0.025422453185103, 0.025422453185103, 0.025422453185103, ...
          0.058393137863189, 0.058393137863189, 0.058393137863189, ...
          0.041425537809187, 0.041425537809187, 0.041425537809187, ...
          0.041425537809187, 0.041425537809187, 0.041425537809187];
  otherwise % use Gauss quadrature points on square
    [X,Y,Wx,Wy] = triquad(qOrd, [0 0; 0 1; 1 0]); % third party function, see references
    Q1 = X(:).';
    Q2 = Y(:).';
    W = Wx * Wy.';  W = W(:).';
end % switch
end % function


==> code/theta.m <==
function [XP1, XP2] = theta(nn, np, X1, X2)
switch nn
  case 1
    switch np
      case 1,  XP1 = 1-X1;  XP2 = 1-X2;
      case 2,  XP1 = zeros(size(X1));  XP2 = X2;
      case 3,  XP1 = X1;  XP2 = zeros(size(X1));
    end % switch
  case 2
    switch np
      case 1,  XP1 = 1-X2;  XP2 = X2;
      case 2,  XP1 = zeros(size(X1));  XP2 = 1-X2;
      case 3,  XP1 = X2;  XP2 = zeros(size(X1));
    end % switch
  case 3
    switch np
      case 1,  XP1 = X1;  XP2 = 1-X1;
      case 2,  XP1 = zeros(size(X1));  XP2 = X1;
      case 3,  XP1 = 1-X1;  XP2 = zeros(size(X1));
    end % switch
end % switch
end % function


==> code/triquad.m <==
function [X,Y,Wx,Wy]=triquad(N,v)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% triquad.m - Gaussian Quadrature for a triangular domain
%
% This scripts computes the N^2 nodes and weights for a triangle with
% vertices given by the 3x2 vector v. The nodes are produced by collapsing
% the square to a triangle. 
%
% Sample Usage: 
%
% >>[X,Y,Wx,Wy]=triquad(8,[0 0; 0 2; 2 1])
% >>f=@(x,y) exp(x+y);
% >>Q=Wx'*feval(f,X,Y)*Wy;
%
% Reference:  J.N. Lyness, Ronald Cools, A Survey of Numerical Cubature
%             over Triangles (1994)
%             http://citeseer.ist.psu.edu/lyness94survey.html
%
% Written by: Greg von Winckel
% Contact: gregvw(at)math(dot)unm(dot)edu
% http://math.unm.edu/~gregvw
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

n=1:N;  nnk=2*n+1; A=[1/3 repmat(1,1,N)./(nnk.*(nnk+2))];
n=2:N; nnk=nnk(n); B1=2/9; nk=n+1; nnk2=nnk.*nnk;
B=4*(n.*nk).^2./(nnk2.*nnk2-nnk2); ab=[A' [2; B1; B']]; s=sqrt(ab(2:N,2));
[V,X]=eig(diag(ab(1:N,1),0)+diag(s,-1)+diag(s,1));
[X,I]=sort(diag(X)); x=(X+1)/2; wx=ab(1,2)*V(1,I)'.^2/4;

N=N-1; N1=N+1; N2=N+2;  y=cos((2*(N:-1:0)'+1)*pi/(2*N+2));
L=zeros(N1,N2);  y0=2;  iter=0;
while max(abs(y-y0))>eps    
    L(:,1)=1;    L(:,2)=y;   
    for k=2:N1
        L(:,k+1)=( (2*k-1)*y.*L(:,k)-(k-1)*L(:,k-1) )/k;
    end
    Lp=(N2)*( L(:,N1)-y.*L(:,N2) )./(1-y.^2);   
    y0=y;    y=y0-L(:,N2)./Lp;  iter=iter+1;
end

cd=[ 1, 0, 0; -1, 0, 1; 0, 1,-1]*v; 
t=(1+y)/2;  Wx=abs(det(cd(2:3,:)))*wx;  Wy=1./((1-y.^2).*Lp.^2)*(N2/N1)^2;
[tt,xx]=meshgrid(t,x); yy=tt.*xx;
X=cd(1,1)+cd(2,1)*xx+cd(3,1)*yy;    Y=cd(1,2)+cd(2,2)*xx+cd(3,2)*yy;




==> code/visualizeDataLagr.m <==
function visualizeDataLagr(g, dataLagr, varName, fileName, tLvl)
[K, N] = size(dataLagr);
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.vtu'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, '<?xml version="1.0"?>\n');
fprintf(file, '<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian" compressor="vtkZLibDataCompressor">\n');
fprintf(file, '  <UnstructuredGrid>\n');
%% Points and cells.
switch N
  case {1, 3}
    P1          = reshape(g.coordV0T(:, :, 1)', 3*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 3*K, 1);
    numP        = 3; % number of local points
    id          = 5; % vtk ID for linear polynomials
  case 6
    P1          = reshape([g.coordV0T(:,:,1), g.baryE0T(:,[3,1,2],1)]',6*K,1);
    P2          = reshape([g.coordV0T(:,:,2), g.baryE0T(:,[3,1,2],2)]',6*K,1);
    numP        = 6; % number of local points
    id          = 22; % vtk ID for quadratic polynomials
end % switch
fprintf(file, '    <Piece NumberOfPoints="%d" NumberOfCells="%d">\n',K*numP,K);
fprintf(file, '      <Points>\n');
fprintf(file, '        <DataArray type="Float32" NumberOfComponents="3" format="ascii">\n');
fprintf(file, '          %.3e %.3e %.3e\n',  [P1, P2, zeros(numP*K, 1)]');
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Points>\n');
fprintf(file, '      <Cells>\n');
fprintf(file, '        <DataArray type="Int32" Name="connectivity" format="ascii">\n');
fprintf(file, '           '); fprintf(file,'%d ', 0:K*numP-1);
fprintf(file, '\n        </DataArray>\n');
fprintf(file, '        <DataArray type="Int32" Name="offsets" format="ascii">\n');
fprintf(file, '           %d\n', numP:numP:numP*K);
fprintf(file, '        </DataArray>\n');
fprintf(file, '        <DataArray type="UInt8" Name="types" format="ascii">\n');
fprintf(file, '           %d\n', id*ones(K, 1));
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Cells>\n');
%% Data.
switch N
  case 1 % locally constant
    dataLagr = kron(dataLagr, [1;1;1])';
  case 3 % locally quadratic
    dataLagr = reshape(dataLagr', 1, K*N);
  case 6 % locally quadratic (permutation of local edge indices due to vtk format)
    dataLagr = reshape(dataLagr(:, [1,2,3,6,4,5])', 1, K*N);
end % switch
fprintf(file, '      <PointData Scalars="%s">\n', varName);
fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="1" format="ascii">\n', varName);
fprintf(file, '          %.3e\n', dataLagr);
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </PointData>\n');
%% Footer.
fprintf(file, '    </Piece>\n');
fprintf(file, '  </UnstructuredGrid>\n');
fprintf(file, '</VTKFile>\n');
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function


==> code/visualizeGrid.m <==
function visualizeGrid(g)
figure('Color', [1, 1, 1]); % white background
hold('on'),  axis('off')
daspect([1, 1, 1]) % adjust aspect ration, requires Octave >= 3.8
textarray = @(x1,x2,s) arrayfun(@(a,b,c) text(a,b,int2str(c),'Color','blue'), x1, x2, s);
%% Triangle boundaries.
trisurf(g.V0T,g.coordV(:,1),g.coordV(:,2),zeros(g.numV,1), 'facecolor', 'none');
%% Local edge numbers.
w = [1/12, 11/24, 11/24; 11/24, 1/12, 11/24; 11/24, 11/24, 1/12];
for kE = 1 : 3
  textarray(reshape(g.coordV(g.V0T,1),g.numT,3)*w(:,kE), ...
    reshape(g.coordV(g.V0T,2),g.numT,3)*w(:,kE), kE*ones(g.numT, 1))
end % for
%% Global vertex numbers.
textarray(g.coordV(:,1), g.coordV(:,2), (1:g.numV)');
%% Local vertex numbers.
w = [5/6, 1/12, 1/12; 1/12, 5/6, 1/12; 1/12, 1/12, 5/6];
for kV = 1 : 3
  textarray(reshape(g.coordV(g.V0T,1),g.numT,3)*w(:,kV), ...
    reshape(g.coordV(g.V0T,2),g.numT,3)*w(:,kV), kV*ones(g.numT, 1))
end % for
%% Global edge numbers.
textarray(g.baryE(:,1), g.baryE(:,2), (1:g.numE)');
%% Triangle numbers.
textarray(g.baryT(:,1), g.baryT(:,2), (1:g.numT)');
%% Edge IDs.
markEext = g.idE ~= 0; % mark boundary edges
textarray(g.baryE(markEext,1) + g.nuE(markEext,1).*g.areaE(markEext)/8, ...
  g.baryE(markEext,2) + g.nuE(markEext,2).*g.areaE(markEext)/8, g.idE(markEext))
end % function

